Attribute Aware Pooling for Pedestrian Attribute Recognition

This paper expands the strength of deep convolutional neural networks (CNNs) to the pedestrian attribute recognition problem by devising a novel attribute aware pooling algorithm. Existing vanilla CNNs cannot be straightforwardly applied to handle multi-attribute data because of the larger label space as well as the attribute entanglement and correlations. We tackle these challenges that hampers the development of CNNs for multi-attribute classification by fully exploiting the correlation between different attributes. The multi-branch architecture is adopted for fucusing on attributes at different regions. Besides the prediction based on each branch itself, context information of each branch are employed for decision as well. The attribute aware pooling is developed to integrate both kinds of information. Therefore, attributes which are indistinct or tangled with others can be accurately recognized by exploiting the context information. Experiments on benchmark datasets demonstrate that the proposed pooling method appropriately explores and exploits the correlations between attributes for the pedestrian attribute recognition.

==> figs/plot.m <==
addpath('D:\code\third_party\npy-matlab-master\npy-matlab');
savepath;

attrs = {'Female', 'AgeOver60', 'Age18-60', 'AgeLess18', 'Front', 'Side', 'Back', 'Hat', 'Glasses', 'HandBag', ...
	'ShoulderBag', 'Backpack', 'HoldObjInFront', 'ShortSleeve', 'LongSleeve', 'UpperStride', 'UpperLogo', ...
	'UpperPlaid', 'UpperSplice', 'LowerStripe', 'LowerPattern', 'LongCoat', 'Trousers', 'Shorts', 'Skirt&Dress', 'boots'};
attrs_x = {''};
C = readNPY('C.npy');
figure;
imagesc(C);
set(gca,'FontSize',18);
set(gca,'YTick',1:1:26);
set(gca,'YTickLabel',attrs);
set(gca,'XTick',1:1:26);
set(gca,'XTickLabel',attrs_x);
xpoints = get(gca,'XTick');
ypoints = 27*ones(1,26);
text(xpoints, ypoints, attrs, 'HorizontalAlignment', 'right', 'rotation', 90, 'fontsize', 18);
set(gcf, 'PaperUnits', 'inches');
x_width=8;
y_width=7;
set(gcf, 'PaperPosition', [1 2 x_width y_width]); %
saveas(gcf,'fig1.pdf')
 
% # Display matrix
% plt.matshow(C)
% ax = plt.gca()
% ax.xaxis.set_ticks_position('top')
% plt.xticks(range(26), attrs, fontsize=15, rotation=45)
% plt.yticks(range(26), attrs, fontsize=15, rotation=45)
% # plt.tight_layout()
% plt.show()


==> figs/tecnet-plot.py <==

import numpy as np
import matplotlib.pyplot as plt
from scipy.interpolate import interp1d

attrs = [u'Female', u'AgeOver60', u'Age18-60', u'AgeLess18', u'Front', u'Side', u'Back', u'Hat', u'Glasses', u'HandBag', 
	u'ShoulderBag', u'Backpack', u'HoldObjInFront', u'ShortSleeve', u'LongSleeve', u'UpperStride', u'UpperLogo', 
	u'UpperPlaid', u'UpperSplice', u'LowerStripe', u'LowerPattern', u'LongCoat', u'Trousers', u'Shorts', u'Skirt&Dress', u'boots']
C = np.load('C.npy')
# Display matrix
plt.matshow(C)
ax = plt.gca()
ax.xaxis.set_ticks_position('top')
plt.xticks(range(26), attrs, fontsize=15, rotation=45)
plt.yticks(range(26), attrs, fontsize=15, rotation=45)
# plt.tight_layout()
plt.show()

